Prediction Is Not a Sufficient Memory State

A memory that reproduces every current prediction may still have forgotten how to learn from the next observation. We characterize this distinction for exact cumulative learning and attention. For smooth convex residual losses with unrestricted real features and labels, a continuous recurrent state of fixed dimension exists exactly when the loss is polynomial. With ordinary, unweighted observations, degree $D$ requires precisely $r=\binom{d+D}{D}-1$ coordinates; even among histories with one fixed current predictor, exactly $r-d$ coordinates can remain necessary for continuation. Nonpolynomial losses have unbounded requirements on such equal-prediction histories. Bounded scalar logistic examples retain this obstruction after fixing any finite derivative jet. For ridge regression, the hidden evidence is the design matrix: the exact state costs $dp+d(d+1)/2$, versus $dp$ for the predictor. On a well-conditioned zero-prediction family, optimal $B$-bit compression has average one-update error of order $d^{-1}2^{-2B/s_d}$, $s_d=d(d+1)/2$, even with arbitrary randomized codes. Kernel attention gives a second exact closure classification. The results identify what future updates reveal, rather than proposing a new regression algorithm or asserting trained-model gains.

==> build.sh <==
#!/usr/bin/env bash
# Build the anonymous paper, declarations, references and appendices.
set -euo pipefail
cd "$(dirname "$0")"
command -v pdflatex >/dev/null || { echo 'pdflatex is required.' >&2; exit 1; }
if command -v bibtex >/dev/null; then
  BIBTEX=bibtex
elif command -v bibtex.original >/dev/null; then
  BIBTEX=bibtex.original
else
  echo 'BibTeX is required to rebuild the bibliography.' >&2
  exit 1
fi
pdflatex -interaction=nonstopmode -halt-on-error -file-line-error main.tex
"$BIBTEX" main
pdflatex -interaction=nonstopmode -halt-on-error -file-line-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error -file-line-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error -file-line-error main.tex

